Effects of centrality fluctuation and deuteron formation on proton number cumulant in Au+Au collisions at $\sqrt{s_\mathrm{NN}}$ = 3 GeV from JAM model

We studied the effects of centrality fluctuation and deuteron formation on the cumulants ($C_n$) and correlation functions ($\kappa_n$) of protons up to sixth order in most central ($b<3$ fm) Au+Au collisions at $\sqrt{s_\mathrm{NN}}$ = 3 GeV from a microscopic transport model (JAM). The results are presented as a function of rapidity acceptance within transverse momentum $0.4<p_{T}<2 $ GeV/$c$. We compared the results obtained by centrality bin width correction (CBWC) using charged reference particle multiplicity with CBWC done using impact parameter bins. It was found that at low energies the centrality resolution for determining the collision centrality using charged particle multiplicities is not good enough to reduce the initial volume fluctuations effect for higher-order cumulant analysis. New methods need to be developed to classify events with high centrality resolution for heavy-ion collisions at low energies. Finally, we observed that the formation of deuteron will suppress the higher-order cumulants and correlation functions of protons and is found to be similar to the efficiency effect. This work can serve as a noncritical baseline for the QCD critical point search at the high baryon density region.

==> Fig_1/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x324 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from numpy import *\n",
    "# 10import matplotlib.ticker as mtick\n",
    "import matplotlib.ticker\n",
    "from matplotlib.ticker import (MultipleLocator, FormatStrFormatter, AutoMinorLocator)\n",
    "\n",
    "r1, c1, er_c1 = loadtxt('../_RESULTS/c_1.txt', unpack=True)\n",
    "r2, c2, er_c2 = loadtxt('../_RESULTS/c_2.txt', unpack=True)\n",
    "r3, c3, er_c3 = loadtxt('../_RESULTS/c_3.txt', unpack=True)\n",
    "r4, c4, er_c4 = loadtxt('../_RESULTS/c_4.txt', unpack=True)\n",
    "r5, c5, er_c5 = loadtxt('../_RESULTS/c_5.txt', unpack=True)\n",
    "r6, c6, er_c6 = loadtxt('../_RESULTS/c_6.txt', unpack=True)\n",
    "\n",
    "rl1, cl1, er_cl1 = loadtxt('../_RESULTS_D/c_1.txt', unpack=True)\n",
    "rl2, cl2, er_cl2 = loadtxt('../_RESULTS_D/c_2.txt', unpack=True)\n",
    "rl3, cl3, er_cl3 = loadtxt('../_RESULTS_D/c_3.txt', unpack=True)\n",
    "rl4, cl4, er_cl4 = loadtxt('../_RESULTS_D/c_4.txt', unpack=True)\n",
    "rl5, cl5, er_cl5 = loadtxt('../_RESULTS_D/c_5.txt', unpack=True)\n",
    "rl6, cl6, er_cl6 = loadtxt('../_RESULTS_D/c_6.txt', unpack=True)\n",
    "\n",
    "fig, cu = plt.subplots(nrows=2, ncols=3, sharex=True, figsize=(8, 4.5))\n",
    "\n",
    "for i in range(0,2):\n",
    "    for j in range(0,3):\n",
    "        #cu[i,j].tick_params(direction='out', length=6, width=2, colors='r', grid_color='r', grid_alpha=0.5)\n",
    "        cu[i,j].tick_params(direction='out', length=5, width=1.2, colors='black', grid_color='r', grid_alpha=0.5)\n",
    "        cu[i,j].xaxis.set_minor_locator(AutoMinorLocator(5))\n",
    "        cu[i,j].yaxis.set_minor_locator(AutoMinorLocator(5))\n",
    "\n",
    "cu[0, 0].errorbar(r1*2, c1, yerr=er_c1, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[0, 1].errorbar(r2*2, c2, yerr=er_c2, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4, label='no d-formation')\n",
    "cu[0, 2].errorbar(r3*2, c3, yerr=er_c3, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 0].errorbar(r4*2, c4, yerr=er_c4, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 1].errorbar(r5*2, c5, yerr=er_c5, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 2].errorbar(r6*2, c6, yerr=er_c6, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "\n",
    "cu[0, 0].errorbar(rl1*2, cl1, yerr=er_cl1, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[0, 1].errorbar(rl2*2, cl2, yerr=er_cl2, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4, label='d-formation')\n",
    "cu[0, 2].errorbar(rl3*2, cl3, yerr=er_cl3, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 0].errorbar(rl4*2, cl4, yerr=er_cl4, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 1].errorbar(rl5*2, cl5, yerr=er_cl5, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 2].errorbar(rl6*2, cl6, yerr=er_cl6, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "\n",
    "cu[1, 0].hlines(0, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "cu[1, 1].hlines(0, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "cu[1, 2].hlines(0, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "\n",
    "cu[0, 0].set_ylim(0, 150)\n",
    "cu[0, 1].set_ylim(0, 75)\n",
    "cu[0, 2].set_ylim(0, 30)\n",
    "cu[1, 0].set_ylim(-40, 20)\n",
    "cu[1, 1].set_ylim(-150, 150)\n",
    "cu[1, 2].set_ylim(-5000, 2000)\n",
    "\n",
    "cu[0, 0].text(0.2, 125, '$C_{1}$', fontsize=14)\n",
    "cu[0, 1].text(0.2, 62, '$C_{2}$', fontsize=14)\n",
    "cu[0, 2].text(2.6, 25, '$C_{3}$', fontsize=14)\n",
    "cu[1, 0].text(2.6, 10, '$C_{4}$', fontsize=14)\n",
    "cu[1, 1].text(0.2, 100, '$C_{5}$', fontsize=14)\n",
    "cu[1, 2].text(2.6, 1000, '$C_{6}$', fontsize=14)\n",
    "\n",
    "cu[0, 0].text(2.0, 75, 'Au+Au', fontsize=10)\n",
    "cu[0, 0].text(1.8, 55, 'JAM model', fontsize=10)\n",
    "cu[0, 0].text(1.8, 36, 'b < 3.0 fm', fontsize=10)\n",
    "cu[0, 0].text(0.65, 16, '$0.4<p_{T}<2.0$ GeV/$c$', fontsize=10)\n",
    "\n",
    "#cu[1, 2].text(2.6, -8e6, 'proton', fontsize=14)\n",
    "\n",
    "cu[1, 2].set_xlabel('$\\Delta y$', fontsize=12.8)\n",
    "cu[0, 0].set_ylabel('cumulant ($C_{n}$)', fontsize=12.8)\n",
    "\n",
    "#cu[1, 2].yaxis.set_major_formatter(mtick.FormatStrFormatter('%.2e'))\n",
    "mf = matplotlib.ticker.ScalarFormatter(useMathText=True)\n",
    "mf.set_powerlimits((-2, 2))\n",
    "cu[1, 1].yaxis.set_major_formatter(mf)\n",
    "cu[1, 2].yaxis.set_major_formatter(mf)\n",
    "\n",
    "cu[0, 1].legend(frameon=False)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('Impact_C-_boostrap_arghya.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x324 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from numpy import *\n",
    "# 10import matplotlib.ticker as mtick\n",
    "import matplotlib.ticker\n",
    "from matplotlib.ticker import (MultipleLocator, FormatStrFormatter, AutoMinorLocator)\n",
    "\n",
    "r1, c1, er_c1 = loadtxt('../_RESULTS/c_9.txt', unpack=True)\n",
    "r2, c2, er_c2 = loadtxt('../_RESULTS/c_10.txt', unpack=True)\n",
    "r3, c3, er_c3 = loadtxt('../_RESULTS/c_11.txt', unpack=True)\n",
    "r4, c4, er_c4 = loadtxt('../_RESULTS/c_12.txt', unpack=True)\n",
    "r5, c5, er_c5 = loadtxt('../_RESULTS/c_13.txt', unpack=True)\n",
    "#r6, c6, er_c6 = loadtxt('../_RESULTS/c_11.txt', unpack=True)\n",
    "\n",
    "rl1, cl1, er_cl1 = loadtxt('../_RESULTS_D/c_9.txt', unpack=True)\n",
    "rl2, cl2, er_cl2 = loadtxt('../_RESULTS_D/c_10.txt', unpack=True)\n",
    "rl3, cl3, er_cl3 = loadtxt('../_RESULTS_D/c_11.txt', unpack=True)\n",
    "rl4, cl4, er_cl4 = loadtxt('../_RESULTS_D/c_12.txt', unpack=True)\n",
    "rl5, cl5, er_cl5 = loadtxt('../_RESULTS_D/c_13.txt', unpack=True)\n",
    "#rl6, cl6, er_cl6 = loadtxt('../_RESULTS_D/c_6.txt', unpack=True)\n",
    "\n",
    "fig, cu = plt.subplots(nrows=2, ncols=3, sharex=True, figsize=(8, 4.5))\n",
    "\n",
    "for i in range(0,2):\n",
    "    for j in range(0,3):\n",
    "        #cu[i,j].tick_params(direction='out', length=6, width=2, colors='r', grid_color='r', grid_alpha=0.5)\n",
    "        cu[i,j].tick_params(direction='out', length=5, width=1.2, colors='black', grid_color='r', grid_alpha=0.5)\n",
    "        cu[i,j].xaxis.set_minor_locator(AutoMinorLocator(5))\n",
    "        cu[i,j].yaxis.set_minor_locator(AutoMinorLocator(5))\n",
    "\n",
    "cu[0, 0].errorbar(r1*2, c1, yerr=er_c1, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[0, 1].errorbar(r2*2, c2, yerr=er_c2, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[0, 2].errorbar(r3*2, c3, yerr=er_c3, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 0].errorbar(r4*2, c4, yerr=er_c4, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 1].errorbar(r5*2, c5, yerr=er_c5, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 2].errorbar(0, 0, yerr=0, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4, label='no d-formation')\n",
    "\n",
    "cu[0, 0].errorbar(rl1*2, cl1, yerr=er_cl1, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[0, 1].errorbar(rl2*2, cl2, yerr=er_cl2, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[0, 2].errorbar(rl3*2, cl3, yerr=er_cl3, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 0].errorbar(rl4*2, cl4, yerr=er_cl4, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 1].errorbar(rl5*2, cl5, yerr=er_cl5, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 2].errorbar(0, 0, yerr=0, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4, label='d-formation')\n",
    "\n",
    "cu[0, 0].hlines(1, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "cu[0, 1].hlines(1, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "cu[0, 2].hlines(1, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "cu[1, 0].hlines(1, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "cu[1, 1].hlines(1, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "\n",
    "cu[0, 0].set_ylim(0.4, 1.25)\n",
    "cu[0, 1].set_ylim(-0.15, 1.4)\n",
    "cu[0, 2].set_ylim(-0.8, 1.6)\n",
    "cu[1, 0].set_ylim(-2, 2.2)\n",
    "cu[1, 1].set_ylim(-80, 50)\n",
    "cu[1, 2].set_ylim(1, 8)\n",
    "\n",
    "cu[0, 0].text(2.2, 1.1, '$C_{2}/C_{1}$', fontsize=14)\n",
    "cu[0, 1].text(2.2, 1.15, '$C_{3}/C_{2}$', fontsize=14)\n",
    "cu[0, 2].text(2.2, 1.2, '$C_{4}/C_{2}$', fontsize=14)\n",
    "cu[1, 0].text(2.2, 1.4, '$C_{5}/C_{1}$', fontsize=14)\n",
    "cu[1, 1].text(2.2, 25, '$C_{6}/C_{2}$', fontsize=14)\n",
    "#cu[1, 2].text(4.8, -1.6e6, '$C_{6}$', fontsize=14)\n",
    "\n",
    "cu[1, 2].text(0.2, 5, 'Au+Au', fontsize=10)\n",
    "cu[1, 2].text(0.2, 4, 'JAM model', fontsize=10)\n",
    "cu[1, 2].text(0.2, 3, '$0.4<p_{T}<2.0$ GeV/$c$', fontsize=10)\n",
    "cu[1, 2].text(0.2, 2, 'b < 3.0 fm', fontsize=10)\n",
    "\n",
    "#cu[1, 2].text(2.6, -8e6, 'proton', fontsize=14)\n",
    "\n",
    "cu[1, 2].set_xlabel('$\\Delta y$', fontsize=12.8)\n",
    "cu[0, 0].set_ylabel('Cumulant ratios', fontsize=12.8)\n",
    "\n",
    "#cu[1, 2].yaxis.set_major_formatter(mtick.FormatStrFormatter('%.2e'))\n",
    "mf = matplotlib.ticker.ScalarFormatter(useMathText=True)\n",
    "mf.set_powerlimits((-2, 2))\n",
    "cu[1, 1].yaxis.set_major_formatter(mf)\n",
    "#cu[1, 2].yaxis.set_major_formatter(mf)\n",
    "\n",
    "cu[1, 2].legend(frameon=False, fontsize=11)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('Impact_ratio_boostrap_arghya.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x324 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from numpy import *\n",
    "# 10import matplotlib.ticker as mtick\n",
    "import matplotlib.ticker\n",
    "\n",
    "r1, c1, er_c1 = loadtxt('../_RESULTS/c_14.txt', unpack=True)\n",
    "r2, c2, er_c2 = loadtxt('../_RESULTS/c_15.txt', unpack=True)\n",
    "r3, c3, er_c3 = loadtxt('../_RESULTS/c_16.txt', unpack=True)\n",
    "r4, c4, er_c4 = loadtxt('../_RESULTS/c_17.txt', unpack=True)\n",
    "r5, c5, er_c5 = loadtxt('../_RESULTS/c_18.txt', unpack=True)\n",
    "r6, c6, er_c6 = loadtxt('../_RESULTS/c_19.txt', unpack=True)\n",
    "\n",
    "rl1, cl1, er_cl1 = loadtxt('../_RESULTS_D/c_14.txt', unpack=True)\n",
    "rl2, cl2, er_cl2 = loadtxt('../_RESULTS_D/c_15.txt', unpack=True)\n",
    "rl3, cl3, er_cl3 = loadtxt('../_RESULTS_D/c_16.txt', unpack=True)\n",
    "rl4, cl4, er_cl4 = loadtxt('../_RESULTS_D/c_17.txt', unpack=True)\n",
    "rl5, cl5, er_cl5 = loadtxt('../_RESULTS_D/c_18.txt', unpack=True)\n",
    "rl6, cl6, er_cl6 = loadtxt('../_RESULTS_D/c_19.txt', unpack=True)\n",
    "\n",
    "fig, cu = plt.subplots(nrows=2, ncols=3, sharex=True, figsize=(8, 4.5))\n",
    "cu[0, 0].errorbar(r1*2, c1, yerr=er_c1, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[0, 1].errorbar(r2*2, c2, yerr=er_c2, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4, label='no d-formation')\n",
    "cu[0, 2].errorbar(r3*2, c3, yerr=er_c3, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 0].errorbar(r4*2, c4, yerr=er_c4, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 1].errorbar(r5*2, c5, yerr=er_c5, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4, label='no d-formation')\n",
    "cu[1, 2].errorbar(r6*2, c6, yerr=er_c6, marker='s', color='#050101', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "\n",
    "cu[0, 0].errorbar(rl1*2, cl1, yerr=er_cl1, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[0, 1].errorbar(rl2*2, cl2, yerr=er_cl2, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4, label='d-formation')\n",
    "cu[0, 2].errorbar(rl3*2, cl3, yerr=er_cl3, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 0].errorbar(rl4*2, cl4, yerr=er_cl4, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "cu[1, 1].errorbar(rl5*2, cl5, yerr=er_cl5, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4, label='d-formation')\n",
    "cu[1, 2].errorbar(rl6*2, cl6, yerr=er_cl6, marker='o', color='#AD0000', mfc='none', markersize=4, markeredgewidth=0.8, linewidth=0.4)\n",
    "\n",
    "cu[0, 0].hlines(0, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "cu[0, 1].hlines(0, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "cu[0, 2].hlines(0, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "cu[1, 0].hlines(0, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "cu[1, 1].hlines(0, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "cu[1, 2].hlines(0, -0.2, 3.2, color='#424949', linestyle='--', linewidth=0.75)\n",
    "\n",
    "cu[0, 0].set_ylim(0, 140)\n",
    "cu[0, 1].set_ylim(-65, 24)\n",
    "cu[0, 2].set_ylim(-10, 75)\n",
    "cu[1, 0].set_ylim(-120, 40)\n",
    "cu[1, 1].set_ylim(-400, 500)\n",
    "cu[1, 2].set_ylim(-6000, 4000)\n",
    "\n",
    "cu[0, 0].text(0.2, 115, '$\\kappa_{1}$', fontsize=14)\n",
    "cu[0, 1].text(0.2, 10, '$\\kappa_{2}$', fontsize=14)\n",
    "cu[0, 2].text(0.2, 62, '$\\kappa_{3}$', fontsize=14)\n",
    "cu[1, 0].text(2.6, 15, '$\\kappa_{4}$', fontsize=14)\n",
    "cu[1, 1].text(0.2, 360, '$\\kappa_{5}$', fontsize=14)\n",
    "cu[1, 2].text(2.6, 2500, '$\\kappa_{6}$', fontsize=14)\n",
    "\n",
    "cu[0, 0].text(2.0, 74, 'Au+Au', fontsize=10)\n",
    "cu[0, 0].text(1.6, 55, 'JAM model', fontsize=10)\n",
    "cu[0, 0].text(1.6, 36, 'b < 3.0 fm', fontsize=10)\n",
    "cu[0, 0].text(1.2, 18, '$0.4<p_{T}<2.0$', fontsize=10)\n",
    "\n",
    "#cu[1, 2].text(2.6, -8e6, 'proton', fontsize=14)\n",
    "\n",
    "cu[1, 2].set_xlabel('$\\Delta y$', fontsize=12.8)\n",
    "cu[0, 0].set_ylabel('Corr. Func. ($\\kappa_{n}$)', fontsize=12.8)\n",
    "\n",
    "#cu[1, 2].yaxis.set_major_formatter(mtick.FormatStrFormatter('%.2e'))\n",
    "mf = matplotlib.ticker.ScalarFormatter(useMathText=True)\n",
    "mf.set_powerlimits((-2, 2))\n",
    "cu[1, 1].yaxis.set_major_formatter(mf)\n",
    "cu[1, 2].yaxis.set_major_formatter(mf)\n",
    "\n",
    "cu[1, 1].legend(frameon=False, loc=\"lower right\")\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('Impact_Correlation_arghya.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

